SPYGLASS. IV. New Stellar Survey of Recent Star Formation within 1 kpc

Young stellar populations provide a powerful record that traces millions of years of star formation history in the solar neighborhood. Using a revised form of the SPYGLASS young star identification methodology, we produce an expanded census of nearby young stars (Age $<50$ Myr). We then use the HDBSCAN clustering algorithm to produce a new SPYGLASS Catalog of Young Associations (SCYA), which reveals 116 young associations within 1 kpc. More than 25\% of these groups are largely new discoveries, as 20 are substantively different from any previous definition, and 10 have no equivalent in the literature. The new associations reveal a yet undiscovered demographic of small associations with little connection to larger structures. Some of the groups we identify are especially unique for their high transverse velocities, which can differ from the solar velocity by 30-50 km s$^{-1}$, and for their positions, which can reach up to 300 pc above the galactic plane. These features may suggest a unique origin, matching existing evidence of infalling gas parcels interacting with the disk ISM. Our clustering also suggests links between often-separated populations, hinting to direct structural connections between Orion Complex and Perseus OB2, and between the subregions of Vela. The $\sim$30 Myr old Cepheus-Hercules association is another emerging large-scale structure, with a size and population comparable to Sco-Cen. Cep-Her and other similarly-aged structures are also found clustered along extended structures perpendicular to known spiral arm structure, suggesting that arm-aligned star formation patterns have only recently become dominant in the solar neighborhood.

==> anc/datafile3.txt <==
Title: SPYGLASS. IV. New Stellar Survey of Recent Star Formation within 1 kpc
Authors: Kerr R., Kraus A.L., Rizzuto A.C. 
Table: Properties of the nearby clusters identified using HDBSCAN
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label      Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---      SCYA       SPYGLASS Catalog of Young Associations Group Identifier
   5- 16 A12    ---      Name       Known group or population name (1)
  18- 21 I4     ---      Nstar      Number of stars in the founding young stellar population
  23- 27 F5.1   deg      RAdeg      Right Ascension, decimal degrees (ICRS)
  29- 33 F5.1   deg      DEdeg      Declination, decimal degrees (ICRS)
  35- 39 F5.1   deg      GLON       Galactic longitude, decimal degrees
  41- 45 F5.1   deg      GLAT       Galactic latitude, decimal degrees
  47- 50 F4.1   deg      Dsky-mjr   On-sky spatial extent, along the group's major axis (2)
  52- 55 F4.1   deg      Dsky-min   On-sky spatial extent, along the group's minor axis (2)
  57- 59 I3     pc       Dist       Median geometric distance to group
  61- 62 I2     pc     e_Dist       Uncertainty in Dist
  64- 68 F5.1   mas/yr   pmRA       Median group proper motion, in Right Ascension
  70- 74 F5.1   mas/yr   pmDE       Median group proper motion, in Declination
  76- 80 F5.1   km/s     VT-l       Median transverse velocity, in galactic longitude
  82- 86 F5.1   km/s     VT-b       Median transverse velocity, in galactic latitude 
  88- 91 F4.1   km/s     sigVT-mjr  Velocity dispersion, along the group's major axis (2)
  93- 96 F4.1   km/s     sigVT-min  Velocity dispersion, along the group's minor axis (2)
  98- 99 I2     Myr      Age        Age
--------------------------------------------------------------------------------
Note (1): Shorthand markers to indicate connections to known groups
    in cases where known populations provide either only fragmentary
    coverage of our groups or have a very different extent. We
    indicate the relationship of the known group to our group as
    either fragmentary component of our group ("f" prefix) or a
    larger structure that contains our group, ("c" prefix). This is
    followed by the Group, either "T" for Theia or "P" for Prisinzano
    et al. (2022) [2022A&A...664A.175P]. For example, a group
    containing fragmentary components of Theia 23 would be recorded
    as fT23. Groups identified by an "H-R" ID are from the Hunt &
    Reffert (2023) [2023A&A...673A.114H] catalog. Further
    explanations for components of Complexes and shorthand names that
    lack specificity --
        Circinus: associated with Circinus Molecular cloud, ASCC 79; 
        NAS: NGC 6250 and NGC 6178; 
        Vela-C: Cr 197, Gum 17; 
        Mon R2: Monoceros R2 Cloud including NGC 2183; 
        Cone: Cone Nebula Complex and NGC 2264; 
        Cocoon: IC 5146 and Cocoon Nebula Complex; 
        CaMaS: part of P633, sections of Theia 86 and 87; 
        NA: North America Nebula Complex; 
        Iris: NGC 7023 and Iris Nebula Complex; 
        Cep Flare: Includes traditional Cepheus Flare region, e.g.,
            Szilagyi et al. (2021) [2021MNRAS.505.5164S] as well as
            ASCC 127 and most of the southern half of Theia 57; 
        Cep-Her: {delta} Lyr, RSG-5, SPYGLASS-I groups Lyra,
            Cerberus, Cepheus-Cygnus; 
        Tr 10: full Trumpler 10 complex, similar in extent to Theia 143; 
        Orion-Perseus: Orion Nebula Complex, Perseus OB2, SPYGLASS-I
            groups Monocerous Southwest, Taurus-Orion II and IV.
Note (2): In the form of the RMS in major axis * minor axis, when fit
    with a bivariate Gaussian.
--------------------------------------------------------------------------------
  1 NGC 5367       30 207.0 -40.0 315.4  21.2  9.7  4.2 662 53  -9.8  -0.7 -30.9   5.6 23.9  8.5  9 
  2 H-R 581        19 173.7  16.9 238.7  69.6 10.9  3.7 309 12  -9.1  -1.5  -5.4 -12.7  2.3  0.9 21 
  3 H-R 3321       13 158.4  14.1 227.7  55.6  7.7  3.7 273 16  -9.1  -1.8  -3.5 -11.6  1.6  1.3 15 
  4 NGC 2169       22  92.1  14.0 195.5  -2.8  3.2  1.1 933 37  -1.1  -1.7   4.6  -8.2  9.1  5.1 16 
  5 cP595          20  90.0  18.5 191.1  -2.2  5.2  2.4 593 29  -0.9  -6.4  14.6 -11.2  7.2  3.1 15 
  6 Circinus     1756 226.5 -60.9 318.3  -2.5  4.6  2.7 895 65  -5.2  -4.8 -30.0  -7.1 40.5 19.5  5 
  7 NAS           160 250.5 -46.6 338.7  -1.7  5.2  2.8 945 42  -0.2  -3.1 -11.2  -8.8 18.1  9.1  5 
  8                10 256.3 -46.1 341.3  -2.9  2.4  1.1 960 12  -3.0  -6.6 -33.3  -7.6  6.1  5.4  7 
  9 fT285/P513     46  22.6  64.4 127.3   1.8  3.1  2.9 903 40  -0.5  -1.5  -1.1  -6.6  6.9  4.4  6 
 10                14  91.1 -64.5 274.1 -29.4  8.2  7.5 406 35  -6.8  14.5 -27.9 -12.9  3.7  2.4 27 
 11 H-R 3562       10 137.5 -48.7 270.0  -0.5  1.0  0.1 688 12  -7.6   3.6 -25.8 -10.3  2.1  2.0 11 
 12 IC 2395       123 130.5 -48.0 266.5  -3.6  1.6  0.9 698 23  -4.5   3.4 -18.0  -4.8  2.5  1.5  8 
 13 P653           36 123.1 -39.4 256.2  -3.4  2.7  1.5 858 58  -4.1   3.9 -22.5  -5.5  3.9  2.9  8 
 14 P676           30 138.8 -45.6 268.7   1.9  1.8  1.1 738 12  -8.9   4.1 -32.0 -12.2  3.8  3.1  2 
 15 fP674          87 137.3 -47.6 269.2   0.0  2.5  1.5 838 35  -7.7   5.3 -35.7  -8.8 12.8  6.5  6 
 16 BH 56          26 134.6 -43.1 264.5   1.7  0.9  0.6 895 20  -5.6   5.3 -32.4  -3.1  7.7  1.5 10 
 17 Vela-C        252 131.1 -41.2 261.4   1.0  2.5  0.7 914 31  -5.6   3.9 -28.1  -8.6  4.8  3.1  3 
 18 fT51           75  37.4  73.0 130.1  11.6  4.1  1.4 870 66  -1.4  -1.5  -3.0  -7.9  6.4  6.2  5 
 19 Theia 83       65  89.7 -14.4 220.3 -17.8  3.3  2.4 656 29  -1.9   1.5  -7.0  -3.8  3.5  2.2  6 
 20 VDB 80         28  96.9 -10.0 219.3  -9.8  1.8  0.3 917 34  -3.2   0.8  -9.6 -10.9  4.1  3.1  3 
 21 Mon R2         75  92.1  -8.6 215.6 -12.8  4.0  2.1 821 27  -3.0   1.1  -9.1  -8.4  8.1  3.0  4 
 22 Cone          287 100.0   9.8 202.8   1.9  2.6  1.4 688 38  -2.0  -3.9   8.7 -11.8  5.2  4.2  5 
 23 Theia 761      19  84.7  26.3 181.4  -2.6  3.0  0.7 740 27  -1.5  -4.7  11.2 -12.9  4.1  2.4  5 
 24 Cep OB2/3    1028 330.4  61.5 104.5   4.4 10.4  4.1 866 59  -1.8  -2.9 -12.9  -5.7 13.6  7.2  3 
 25 fT107/177      32 105.9 -52.4 262.7 -19.4  9.6  4.2 529 39  -7.7   9.4 -28.0 -10.0  4.3  2.9 18 
 26                12 255.5 -21.2   0.1  14.0 12.9  6.4 218 26 -16.0 -47.7 -49.6 -15.5  6.3  4.0 27 
 27 cT73           16 274.8  12.5  41.0  12.6  5.5  1.4 590 13  -1.0  -6.9 -18.4  -5.7  5.3  4.1 24 
 28                11 173.8 -65.6 296.3  -4.8  8.3  6.7 214 14 -47.2   5.3 -46.2 -12.2  8.2  4.4 48 
 29 Cocoon         58 328.4  47.2  94.3  -5.5  1.4  0.8 749 28  -2.8  -2.9 -14.4  -1.2  4.5  4.3  3 
 30 UPK 88         17 309.4  22.0  65.1 -11.7  4.3  3.1 300 21  10.0  -5.2   1.9 -15.6  3.7  2.6 22 
 31 fT6            58  10.6  62.1 121.9  -0.7  5.2  2.5 527 24   3.2  -2.2   7.6  -5.9  6.2  4.0  3 
 32 fP533/548      42  51.9  42.4 150.5 -12.3 12.1  4.3 408 28   5.5  -7.3  16.2  -5.9  7.8  2.5 20 
 33 Theia 19       54   3.4  66.1 119.1   3.4  2.8  1.8 702 20   2.3  -2.4   6.3  -8.8  9.0  4.0  3 
 34 H-R 366        20 131.1 -59.3 275.8  -9.9  4.2  1.4 523 20  -7.8   6.9 -25.0  -5.4  2.3  1.8 16 
 35                11 246.2  38.2  61.4  44.4 18.3  6.1 173 11  -9.2  -3.9  -2.9   7.4  6.4  2.7 29 
 36 P505           14  12.3  50.8 122.5 -12.0  2.0  1.1 355  6   5.0  -1.3   8.4  -2.5  2.8  1.1  7 
 37 cT58           15 131.9 -39.0 260.0   2.8  2.2  1.6 577 29  -9.1   4.5 -25.0 -11.4  3.8  1.0 34 
 38 NGC 1579       41  67.5  35.3 165.3  -9.0  3.0  1.3 522 25   2.3  -5.1  13.0  -4.4  3.5  2.9  1 
 39 Theia 105      17 138.7 -45.5 268.5   2.9  3.3  2.2 505 13  -9.3   0.0 -15.4 -15.5  3.8  1.4 15 
 40 Dolidze 8      37 305.0  41.0  78.5   2.7  1.4  0.6 969 27  -2.5  -6.3 -30.2  -6.8  4.1  2.6  2 
 41 cP403          19 307.5  40.1  78.9   0.7  2.3  0.7 940 23  -1.9  -4.0 -19.2  -3.5  3.6  2.3  2 
 42 Lacerta OB1   525 340.1  40.4  97.1 -15.8 12.0  2.8 470 43  -1.6  -4.6  -8.7  -6.9  7.8  3.8 10 
 43                16  31.7  66.4 130.4   4.7  5.9  2.9 291 14  10.4  -8.2  16.8  -6.5  2.3  1.6 22 
 44 cT624          24 257.1 -37.7 348.1   1.7  6.2  4.3 407 15  -2.7  -7.6 -14.8  -4.5  2.8  2.0 41 
 45 Cr 132         38 107.8 -30.0 242.0  -9.2  5.3  1.9 612 21  -4.3   3.9 -16.0  -6.5  2.9  1.6 22 
 46 VDB 83         10 100.0 -27.2 236.5 -14.3  1.8  0.2 898  9  -2.8   3.3 -17.6  -5.5  1.2  1.0 13 
 47 CaMaS         146 105.2 -24.9 235.9  -9.3  3.7  2.1 809 54  -3.1   3.5 -17.3  -5.0  2.2  1.9 16 
 48 M6             17 265.0 -32.3 356.5  -0.7  2.1  0.6 464 14  -1.4  -5.8 -12.3  -4.1  3.0  1.3 42 
 49 H-R 4379       15 120.5 -44.7 259.9  -7.5  2.3  1.2 569 21  -6.3   7.3 -25.7  -4.4  1.6  1.4 24 
 50 P441           16 315.3  56.6  95.2   6.1  3.3  1.8 484  7   0.2  -1.4  -1.9  -2.4  3.1  2.3  3 
 51 cP418          14 314.4  44.2  85.2  -0.9  1.8  0.7 881 14  -2.3  -3.4 -17.3  -2.7  4.7  3.3  1 
 52 Theia 1        95 315.6  50.8  91.0   2.7  2.7  1.4 587 37   1.2  -3.5  -5.1  -9.1  4.2  2.6  2 
 53 NA            281 314.3  44.5  85.3  -0.7  4.3  2.0 755 46  -0.7  -3.0  -9.4  -5.5  7.2  4.3  3 
 54 Theia 232      21  16.2  51.2 125.1 -11.5  4.6  2.9 323 17  15.4  -6.7  23.9  -8.9  2.2  1.3 30 
 55 NGC 3228       19 155.1 -51.8 280.7   4.3  2.2  0.8 474 10 -14.9  -0.6 -27.4 -19.4  2.8  1.0 21 
 56 FH             58  54.3 -34.8 235.7 -53.1 21.5 15.6 104 15  34.5  -4.9   1.5  17.1  7.7  5.3 43 
 57 P25            28 104.6 -66.5 277.2 -24.2  3.8  3.4 410 15  -2.1   7.5 -15.3  -0.8  2.1  0.9 14 
 58                18  36.6  58.7 135.2  -1.6  4.7  3.5 290 15  16.7 -11.3  26.8  -6.4  2.5  2.2 25 
 59 P369           11 290.1  11.3  46.3  -1.2  2.5  0.3 403  7   2.5 -10.4 -15.3 -13.8  2.5  1.2  1 
 60 Theia 124      37 310.3  64.3  99.5  13.6  2.5  1.9 447 16   4.4  -0.1   5.2  -7.7  2.2  1.5  3 
 61 ASCC 107       38 295.7  21.4  57.6  -1.3  2.2  1.2 862 43  -0.3  -5.3 -19.5  -9.9  4.6  2.8 10 
 62 P652          104 123.9 -38.7 255.9  -2.3  2.1  2.0 587 24  -4.9   5.2 -19.9  -3.3  3.4  1.6  6 
 63 Cr 359         30 270.7   3.0  30.1  12.3  3.4  1.9 547 16   0.7  -8.9 -19.6 -12.0  2.5  1.2 14 
 64 Tau-Ori 1      50  66.1  14.7 181.3 -23.6  5.1  3.1 303 17   4.6  -5.6  10.7   0.3  3.8  1.3 10 
 65 CMa North      41 102.1 -15.1 226.0  -7.7  5.9  4.2 178 21  -0.0  -5.3   4.0  -1.7  3.3  1.9 30 
 66 Theia 72       38 101.7  -9.6 220.9  -5.3  5.7  1.5 273 18  -1.0  -4.4   4.7  -3.8  2.0  1.4 30 
 67 UPK 73         68 293.4  22.0  57.3   1.3  3.1  1.0 647 26   0.7  -6.4 -15.8 -10.9  8.9  4.9  4 
 68 H-R 5089       13 311.7  48.5  87.5   3.3  7.5  6.0 158  9  12.0   2.9   7.6  -5.0  3.5  1.9 59 
 69 CFN           197 330.0  75.2 113.3  17.4 15.8  5.5 174 26  16.0   6.4  14.2  -2.9  4.5  1.8 21 
 70 cT431          22 277.8  -7.7  22.8   0.6  8.1  6.7 204 16   0.5 -18.7 -15.9  -8.9  3.0  2.5 11 
 71 Theia 148      17 285.3  22.1  53.8   7.8  2.3  1.4 577 18   2.1  -5.2 -10.6 -11.4  1.6  1.1 17 
 72                12  65.8  -2.2 196.1 -32.5 16.5  2.6 176  9   3.0   6.0  -2.7   4.8  5.2  1.0 24 
 73 IC 4665        63 266.6   5.3  30.3  16.9  2.9  2.6 340 28  -0.9  -8.6 -13.1  -5.1  2.1  1.9 26 
 74 P344           11 282.1   0.9  33.8   1.5  2.7  1.2 563 10   1.6  -6.4 -13.4 -11.3  3.0  1.6  4 
 75 Oph SE         50 257.6 -18.2   4.3  12.9  7.0  3.7 214 19  -5.4 -11.5 -12.6  -1.9  4.7  1.9 18 
 76 UPK 38         15 280.7  -1.6  30.5   1.1  2.6  0.7 558 10  -1.2  -5.3 -14.1  -3.8  1.9  1.6  5 
 77 NGC2451A       66 116.1 -39.0 253.2  -7.7 11.9  3.0 189 14 -21.4  15.8 -21.9 -10.1  2.9  1.7 42 
 78 Aquila East    25 298.9  -8.1  32.7 -17.4 13.0  4.9 134  6   8.6 -26.3 -12.7 -12.4  3.9  1.9 18 
 79 Theia 98       18 311.2  45.2  84.4   1.9  6.4  1.9 436 15   3.6   0.1   4.3  -5.7  3.1  1.6 29 
 80 Iris           94 319.8  68.9 106.0  13.6  9.9  2.8 336 12   8.2  -1.3   8.1 -11.0  6.1  1.7  8 
 81 P468           16 328.9  65.5 106.0   8.6  2.7  0.9 448 11   5.7  -0.4   8.9  -8.2  1.2  1.1 12 
 82 Serpens       687 277.5  -3.5  27.2   3.2  6.9  3.6 433 47   2.0  -8.5 -13.1 -11.0  8.4  6.1  5 
 83 Cep Flare     606 339.4  66.5 111.7   5.7 19.3  8.7 365 29   6.6  -1.5   9.7  -7.3  7.0  4.3 12 
 84 Alessi 20     693 356.9  58.3 114.2  -3.7  8.6  3.7 419 26   7.6  -2.4  12.8  -8.1  5.4  2.7 11 
 85                10 232.2 -65.6 318.3  -7.6  4.5  3.6 232  7  -9.1 -23.7 -22.8 -15.3  2.9  1.4 22 
 86 ASCC 123       15 340.3  53.9 104.2  -3.9  4.9  1.2 226  9  12.5  -1.7  11.0  -7.9  2.0  1.2 44 
 87 Theia 136      16 329.6  52.1  97.9  -2.8  4.1  3.3 267  8  10.3  -1.0   9.6  -8.7  4.3  1.3 80 
 88 fT133          25 356.4  65.0 116.1   3.2  9.8  6.7 184 14  23.4   2.0  20.7  -2.5  3.3  2.3 43 
 89 Theia 38      447 291.1  22.1  56.1   3.2  3.8  1.8 493 24   1.2  -6.0 -11.3  -9.1  4.2  2.1  7 
 90 Roslund 5      15 302.4  32.8  70.5  -0.2  3.2  2.5 375  9   3.9  -0.9   2.5  -6.8  2.1  1.1 80 
 91 Cep OB6        19 333.0  56.0 101.8  -0.3  8.0  1.3 241  8  16.7   4.7  18.9  -5.9  2.8  0.7 59 
 92 Haffner 13     26 115.4 -30.2 245.2  -3.6  1.7  1.0 551 20  -6.2   6.0 -21.6  -6.3  2.0  1.0 26 
 93 H-R 5495       35 120.2 -31.5 248.4  -0.5  4.5  1.5 478 13  -8.9   5.7 -21.9 -10.2  2.9  1.9 29 
 94 H-R 574        13 113.4 -25.3 240.0  -2.4  2.4  1.6 445 10  -7.8   5.8 -18.8  -8.5  1.8  1.4 28 
 95 fT96/236       48 291.5  21.4  56.0   2.0  9.4  3.2 291 29   1.3  -8.6  -9.4  -7.3  6.0  2.0 24 
 96 Cep-Her      1164 285.7  36.7  66.9  12.9 33.6  7.1 337 28   1.7  -2.7  -3.2  -3.5 14.9  3.1 29 
 97 H-R 2562       10   5.4  30.9 115.0 -31.5  9.9  4.8 167  5  14.5  -3.0  10.9  -4.1  1.3  0.6 33 
 98 H-R 568        11 135.2 -55.3 273.6  -6.1  2.3  0.9 423 11 -10.7   7.6 -26.0  -6.1  2.4  0.9 31 
 99 Theia 246      14 189.1 -66.2 301.4  -3.4  2.3  1.3 412 10 -13.6  -3.1 -26.1  -7.1  2.9  1.6 26 
100                11 123.5 -36.4 254.8  -1.3  5.7  2.0 230 10  -5.4   3.8  -7.2  -2.4  2.6  0.7 29 
101 H-R 593        12  86.1  -1.1 206.2 -15.5  2.1  1.0 439  8   1.6  -4.0   8.7  -0.9  2.8  1.0  1 
102 P51            10 156.5 -66.9 289.4  -8.4  3.1  1.8 365 11 -16.6   2.9 -27.5 -11.2  2.2  1.0 31 
103 Sco-Cen      8147 233.6 -39.5 335.4  11.7 50.0 20.3 139 24 -17.1 -21.7 -18.2  -6.3  5.2  3.8 17 
104 H-R 2902       23  44.0  17.0 160.0 -36.2 16.1  4.1 139  8  11.7  -7.1   9.0   0.6  2.6  1.3 25 
105 cT120          10 225.1 -66.2 315.6  -6.9  4.1  3.4 272 10 -13.0 -13.7 -23.4  -7.7  1.5  1.3 42 
106 fT94/P82       43 226.4 -80.5 308.6 -19.7 13.2  4.6 188 29  -5.4 -14.1 -11.0  -9.9  2.1  1.2 29 
107 Per OB3       281  70.0  29.9 170.3  -5.5 37.2  8.9 180 23  16.4 -23.3  24.8  -3.3  8.3  3.2 58 
108 Taurus        640  74.0  23.0 179.7 -15.6 22.8 13.2 143 25   6.9 -20.6  15.1  -5.5  9.7  6.2 11 
109 Carina-Musca  253 172.8 -70.1 296.4 -10.1 16.6  5.0 268 43 -22.9  -1.6 -26.9 -11.9  5.1  2.2 28 
110 cT75           13 194.3 -71.7 303.4  -8.9  4.0  1.7 382 13 -14.0  -6.9 -25.1 -11.5  1.6  1.0 17 
111 fT75/P144      97 223.8 -66.4 314.9  -6.6 13.3  2.2 395 41  -7.2 -11.1 -22.1 -12.1  3.8  1.3 27 
112 Theia 78       23  80.4  -4.4 206.8 -22.5  3.5  2.1 318  9   0.1   5.2  -6.9   3.8  1.9  1.4 16 
113 Tr 10         420 144.2 -52.6 276.0  -0.2 19.4  2.7 410 28 -14.6   4.9 -27.3 -11.7  3.1  2.3 47 
114 Vela         5413 120.4 -45.6 260.4  -8.3 22.0  8.3 359 62  -6.7   8.3 -18.3  -2.0  9.3  5.2 19 
115 Ori-Per      9147  83.2  -2.3 205.7 -18.5 30.9 10.4 354 50   1.1  -0.8   1.7   0.5  8.1  6.2  9 
116 {lambda} Ori  703  83.6   9.8 195.1 -12.0  3.4  2.9 391 13   1.4  -2.2   4.7   0.2  3.3  1.9  6 

